Repro: An Open-Source Library for Improving the Reproducibility and Usability of Publicly Available Research Code

We introduce Repro, an open-source library which aims at improving the reproducibility and usability of research code. The library provides a lightweight Python API for running software released by researchers within Docker containers which contain the exact required runtime configuration and dependencies for the code. Because the environment setup for each package is handled by Docker, users do not have to do any configuration themselves. Once Repro is installed, users can run the code for the 30+ papers currently supported by the library. We hope researchers see the value provided to others by including their research code in Repro and consider adding support for their own research code.

==> figures/example_code/example.py <==
from repro.models.lewis2020 import BART
model = BART(device=0)
summary: str = model.predict(
    "Serena Williams is an American "
    "professional tennis player ..."
)
